Observation of Galactic Sources of Very High Energy Gamma-Rays with the MAGIC Telescope

The MAGIC telescope with its 17m diameter mirror is today the largest operating single-dish Imaging Air Cherenkov Telescope (IACT). It is located on the Canary Island La Palma, at an altitude of 2200m above sea level, as part of the Roque de los Muchachos European Northern Observatory. The MAGIC telescope detects celestial very high energy gamma-radiation in the energy band between about 50 GeV and 10 TeV. Since the autumn of 2004 MAGIC has been taking data routinely, observing various objects, like supernova remnants (SNRs), gamma-ray binaries, Pulsars, Active Galactic Nuclei (AGN) and Gamma-ray Bursts (GRB). We briefly describe the observational strategy, the procedure implemented for the data analysis, and discuss the results of observations of Galactic Sources.

==> los.sh <==
#!/usr/local/bin/bash

latex Bartko.tex
bibtex Bartko
latex Bartko.tex
latex Bartko.tex
dvips Bartko.dvi
gv Bartko.ps &
chmod 755 Bartko.ps

# all done

